Holonomy classification, gyroscope precession, and Landau levels in G\"odel-type spacetimes and their superfluid analog

We derive the parallel-transport holonomies of circles centered on the symmetry axis in the homogeneous G\"odel-type family of Rebou\c{c}as and Tiomno, which includes the G\"odel universe, the causal member with $m^2=4\Omega^2$, and the Som--Raychaudhuri limit. The holonomy is governed by a single invariant $\Delta(r)$, whose sign determines whether the Lorentz transformation is elliptic, parabolic, or hyperbolic. We determine the number of parabolic radii across the family and prove that, whenever the azimuthal circles become closed timelike curves (CTCs), the chronology radius satisfies $\Delta(r_c)=-\cosh(mr_c)<0$. We also express this invariant in terms of Killing-vector scalars, derive the vector and spinor Wilson loops, give the exact condition for trivial holonomy after a finite number of turns, and analyze Fermi--Walker transport on circular CTCs. Finally, we discuss an analogy with the effective metric of a rotating superfluid, valid under stated conditions, and derive exact expressions for the radial $L^2$ localization of Klein--Gordon Landau modes relative to the Som--Raychaudhuri chronology radius. The geometric results are exact within the metric family considered; the discussion of the analog system relies on the validity of a coarse-grained effective description.

==> anc/make_fig4_localization.m <==
% MATLAB script that generates Fig. 4 (radial L^2 localization).
% Extracted from the revised manuscript by A. Guvendi.
clear; close all; clc;

%% Figure-wide style
set(groot,'defaultFigureColor','w');
set(groot,'defaultAxesFontName','Arial');
set(groot,'defaultTextFontName','Arial');
set(groot,'defaultAxesFontSize',12);
set(groot,'defaultTextFontSize',12);
set(groot,'defaultAxesLineWidth',0.5);
set(groot,'defaultLineLineWidth',1.4);
set(groot,'defaultAxesTickDir','out');
set(groot,'defaultAxesBox','on');
set(groot,'defaultAxesLayer','top');
set(groot,'defaultLegendBox','off');

blue = [0.000 0.350 0.650];
orange = [0.835 0.325 0.000];
charcoal = [0.16 0.19 0.23];
muted = [0.42 0.46 0.50];

%% Panel (a): exterior fraction for arbitrary radial excitation
nVals = 0:8;
aVals = 0:40;
Pout = zeros(numel(nVals),numel(aVals));
relTol = 2e-10;
absTol = 1e-25;

for in = 1:numel(nVals)
    n = nVals(in);
    xc = 4*n + 2;
    for ia = 1:numel(aVals)
        a = aVals(ia);

        % L_n^(a)(x) = sum_i (-1)^i/i! * binom(n+a,n-i) * x^i.
        coeffAsc = zeros(1,n+1);
        for ii = 0:n
            logBinom = gammaln(n+a+1) ...
                     - gammaln(n-ii+1) - gammaln(a+ii+1);
            coeffAsc(ii+1) = (-1)^ii ...
                * exp(logBinom-gammaln(ii+1));
        end
        coeffDesc = fliplr(coeffAsc);

        % Analytic normalization from Laguerre orthogonality.
        normFactor = exp(gammaln(n+1)-gammaln(n+a+1));
        densityOut = @(x) normFactor .* x.^a .* exp(-x) ...
                          .* polyval(coeffDesc,x).^2;

        % Infinite upper limit: no finite cutoff or numerical renormalization.
        Pout(in,ia) = integral(densityOut,xc,Inf, ...
            'RelTol',relTol,'AbsTol',absTol);

        if Pout(in,ia) < -1e-9 || Pout(in,ia) > 1+1e-9
            error('Exterior fraction outside [0,1] at n=%d, a=%d.',n,a);
        end
        Pout(in,ia) = min(1,max(0,Pout(in,ia)));
    end
end

%% Panel (b): exact interior fraction and Chebyshev bound at a=20
aFixed = 20;
nBound = 0:6;
PinExact = zeros(size(nBound));
PinBound = nan(size(nBound));

for jj = 1:numel(nBound)
    n = nBound(jj);
    xc = 4*n + 2;

    coeffAsc = zeros(1,n+1);
    for ii = 0:n
        logBinom = gammaln(n+aFixed+1) ...
                 - gammaln(n-ii+1) - gammaln(aFixed+ii+1);
        coeffAsc(ii+1) = (-1)^ii ...
            * exp(logBinom-gammaln(ii+1));
    end
    coeffDesc = fliplr(coeffAsc);
    normFactor = exp(gammaln(n+1)-gammaln(n+aFixed+1));
    densityIn = @(x) normFactor .* x.^aFixed .* exp(-x) ...
                     .* polyval(coeffDesc,x).^2;
    PinExact(jj) = integral(densityIn,0,xc, ...
        'RelTol',relTol,'AbsTol',absTol);

    meanX = 2*n + aFixed + 1;
    varX = (n+1)*(n+aFixed+1) + n*(n+aFixed);
    % Use the bound only under the condition x_c < mean(x), as in the paper.
    if xc < meanX
        PinBound(jj) = min(1,varX/(meanX-xc)^2);
    end
end
PinExact = min(1,max(0,PinExact));

%% Panel (c): test the fixed-threshold large-a asymptotic in the LLL
% For n=0, l=-a, x_c=2:
% P_in = gammainc(x_c,a+1,'lower') and
% P_in ~ exp(-x_c)*x_c^(a+1)/Gamma(a+2).
% The ratio of exact to leading asymptotic should tend to one.
aAsym = 8:60;
xcLLL = 2;
PinLLLExact = gammainc(xcLLL,aAsym+1,'lower');
PinLLLAsym = exp(-xcLLL + (aAsym+1).*log(xcLLL) ...
                 - gammaln(aAsym+2));
ratioLLL = PinLLLExact ./ PinLLLAsym;

%% Three-panel composition
fig = figure('Units','centimeters','Position',[1.5 2 25.0 9.5], ...
             'Renderer','painters','InvertHardcopy','off');
tl = tiledlayout(fig,1,3,'TileSpacing','compact','Padding','compact');

% (a) Color-mapped exact exterior fraction
ax1 = nexttile(tl,1);
imagesc(ax1,aVals,nVals,Pout);
set(ax1,'YDir','normal','Layer','top');
colormap(ax1,turbo(256));
caxis(ax1,[0 1]);
xlim(ax1,[-0.5 40.5]); ylim(ax1,[-0.5 8.5]);
xticks(ax1,0:10:40); yticks(ax1,0:2:8);
xlabel(ax1,'Angular index $a=|l|$ ($l=-a$)','Interpreter','latex');
ylabel(ax1,'Radial excitation $n$','Interpreter','latex');
title(ax1,'(a) Exterior fraction','Interpreter','latex', ...
      'FontWeight','normal','Color',charcoal);
hold(ax1,'on');
[~,h50] = contour(ax1,aVals,nVals,Pout,[0.5 0.5], ...
                  'k-','LineWidth',1.4);
h50.DisplayName = '$\mathcal{P}^{\rm out}=1/2$';
hold(ax1,'off');
cb = colorbar(ax1);
cb.Label.String = '$\mathcal{P}_{n,-a}^{\rm out}$';
cb.Label.Interpreter = 'latex';
cb.Ticks = 0:0.25:1;
cb.TickDirection = 'out'; cb.LineWidth = 0.5;
set(ax1,'TickLength',[0.012 0.012],'LineWidth',0.5);
grid(ax1,'off');

% (b) Exact interior fraction versus the rigorous moment bound
ax2 = nexttile(tl,2);
hold(ax2,'on');
plot(ax2,nBound,PinExact,'o-','Color',blue, ...
    'MarkerFaceColor',blue,'MarkerEdgeColor','w','MarkerSize',5.8, ...
    'LineWidth',1.4,'DisplayName','Exact interior fraction');
plot(ax2,nBound,PinBound,'s--','Color',orange, ...
    'MarkerFaceColor','w','MarkerEdgeColor',orange,'MarkerSize',5.6, ...
    'LineWidth',1.4,'DisplayName','Chebyshev bound');
hold(ax2,'off');
xlim(ax2,[-0.25 6.25]); ylim(ax2,[0 1.04]);
xticks(ax2,nBound); yticks(ax2,0:0.2:1);
xlabel(ax2,'Radial excitation $n$','Interpreter','latex');
ylabel(ax2,'Interior $L^2$ fraction','Interpreter','latex');
title(ax2,'(b) Exact fraction and bound','Interpreter','latex', ...
      'FontWeight','normal','Color',charcoal);
legend(ax2,'Location','northwest','FontSize',12,'Interpreter','latex');
set(ax2,'TickLength',[0.012 0.012],'LineWidth',0.5);
grid(ax2,'on'); ax2.GridAlpha = 0.14;

% (c) Exact-to-asymptotic ratio, which visibly tests convergence to unity
ax3 = nexttile(tl,3);
hold(ax3,'on');
plot(ax3,aAsym,ratioLLL,'o-','Color',blue, ...
    'MarkerFaceColor',blue,'MarkerEdgeColor','w','MarkerSize',3.8, ...
    'LineWidth',1.4,'DisplayName','Exact / leading asymptotic');
plot(ax3,aAsym,ones(size(aAsym)),':','Color',muted, ...
    'LineWidth',1.4,'DisplayName','Asymptotic limit');
hold(ax3,'off');
xlim(ax3,[8 60]); ylim(ax3,[0.99 1.28]);
xticks(ax3,10:10:60); yticks(ax3,1:0.05:1.25);
xlabel(ax3,'Angular index $a=|l|$','Interpreter','latex');
ylabel(ax3,'Ratio of interior fractions','Interpreter','latex');
title(ax3,'(c) Large-$a$ asymptotic test','Interpreter','latex', ...
      'FontWeight','normal','Color',charcoal);
legend(ax3,'Location','northeast','FontSize',12,'Interpreter','latex');
set(ax3,'TickLength',[0.012 0.012],'LineWidth',0.5);
grid(ax3,'on'); ax3.GridAlpha = 0.14;

subtitle(tl,['Massless scalar, $k_z=0$, $l=-a$: ' ...
    '$x_c=E/\Omega=4n+2$, $r_c=\Omega^{-1}$'], ...
    'Interpreter','latex','FontSize',12,'Color',charcoal);

%% Export
set(fig,'PaperPositionMode','auto');
% EPS is the requested manuscript file; retain PDF/PNG diagnostics too.
print(fig,'-depsc2','-painters','new.eps');
exportgraphics(fig,'fig4_localization.pdf','ContentType','vector');
exportgraphics(fig,'fig4_localization.png','Resolution',600);
fprintf('Generated new.eps, fig4_localization.pdf, and fig4_localization.png\\n');
fprintf('No helper functions, finite radial cutoff, or numerical renormalization used.\n');


==> anc/make_figures.py <==
import numpy as np, matplotlib
matplotlib.use('Agg'); import matplotlib.pyplot as plt
plt.rcParams.update({'font.family':'serif','font.size':10,'axes.linewidth':0.8,'mathtext.fontset':'cm'})
BLUE,ORANGE,AQUA,YEL,MAG='#2a78d6','#eb6834','#1baf7a','#c98500','#d55181'; INK='#333333'; GRID='#d9d9d9'
phi=(1+5**.5)/2
# ---- Fig 1: SR
x=np.linspace(0,2.2,2000); D=(x**2-1)**2-x**2
fig,ax=plt.subplots(1,2,figsize=(7.0,2.7))
a=ax[0]
a.axvspan(1/phi,phi,color='#eeeeee',lw=0)
a.plot(x,D,color=BLUE,lw=1.6); a.axhline(0,color=INK,lw=0.6)
for xv,lab,ls in [(1/phi,r'$x_-$','--'),(1,r'$x_c$','-'),(phi,r'$x_+$','--'),(3**.5,'',':')]:
    a.axvline(xv,color=INK,lw=0.7,ls=ls)
    a.text(xv+(0.0),6.3,lab,ha='center',va='bottom',fontsize=9)
a.text(0.3,3.0,'elliptic',ha='center',fontsize=8.5,color=INK); a.text(1.12,3.0,'hyperbolic',ha='center',fontsize=8.5,color=INK); a.text(2.0,3.0,'elliptic',ha='center',fontsize=8.5,color=INK)
a.set_xlim(0,2.2); a.set_ylim(-1.6,6.2); a.set_xlabel(r'$x=\Omega r/c_s$'); a.set_ylabel(r'$\Delta(x)$'); a.set_title('(a)',loc='left',fontsize=10)
b=ax[1]
chi=np.where(D>=0,np.cos(np.pi*np.sqrt(np.abs(D))),np.cosh(np.pi*np.sqrt(np.abs(D))))
b.axvspan(1/phi,phi,color='#eeeeee',lw=0)
b.plot(x,chi,color=ORANGE,lw=1.6,label=r'$W_{1/2}/4$')
b.plot(x,chi**2,color=BLUE,lw=1.6,ls='--',label=r'$W_{1}/4$')
b.axhline(1,color=INK,lw=0.5,ls=':'); b.axhline(-1,color=INK,lw=0.5,ls=':')
b.axvline(1,color=INK,lw=0.7)
b.set_ylim(-1.3,4.0); b.set_xlim(0,2.2); b.set_xlabel(r'$x=\Omega r/c_s$'); b.set_ylabel('normalized Wilson loop'); b.legend(frameon=False,fontsize=8.5,loc='upper right',bbox_to_anchor=(1.0,0.78)); b.set_title('(b)',loc='left',fontsize=10)
for aa in ax:
    aa.tick_params(direction='in',length=3)
fig.tight_layout(); fig.savefig('./fig1_SR.pdf'); fig.savefig('./fig1_SR.png',dpi=160)
# ---- Fig 2: phase diagram Godel-type family
k=np.logspace(np.log10(0.3),np.log10(20),800)
def roots(k):
    a=(k-2)*(2*k-1)/2; bq=-2*k*(k-1); cq=k**2+k/2
    disc=bq**2-4*a*cq
    out=[]
    for kk,aa,bb,cc,dd in zip(k,a,bq,cq,disc):
        if abs(aa)<1e-9:
            rr=[-cc/bb] if bb!=0 else []
        elif dd<0: rr=[]
        else: rr=[(-bb-np.sqrt(dd))/(2*aa),(-bb+np.sqrt(dd))/(2*aa)]
        out.append([q for q in rr if q>1])
    return out
R=roots(k)
fig,a=plt.subplots(figsize=(4.2,3.1))
Cg=np.linspace(1,np.cosh(5),3000)
# shade by sign of Delta on grid
KK,MR=np.meshgrid(k,np.linspace(0,5,600)); CC=np.cosh(MR)
DD=((KK-1)*CC-KK)**2-KK/2*(CC**2-1)
a.contourf(KK,MR,DD,levels=[-1e30,0],colors=['#e6e6e6'])
a.contour(KK,MR,DD,levels=[0],colors=[BLUE],linewidths=1.4)
kc=k[k>0.5]; Cc=(2*kc+1)/(2*kc-1)
a.plot(kc,np.arccosh(Cc),color=ORANGE,lw=1.6)
a.axvline(1,color=INK,lw=0.6,ls=':'); a.axvline(0.5,color=INK,lw=0.6,ls=':'); a.axvline(2,color=INK,lw=0.6,ls=':')
a.text(1.0,4.75,'Gödel',ha='center',fontsize=8,bbox=dict(fc='white',ec='none',pad=1))
a.text(0.5,4.75,r'$k=\frac{1}{2}$',ha='center',fontsize=8,bbox=dict(fc='white',ec='none',pad=1))
a.text(2,4.75,r'$k=2$',ha='center',fontsize=8,bbox=dict(fc='white',ec='none',pad=1))
a.text(1.45,3.4,'hyperbolic',fontsize=9,ha='center'); a.text(0.38,2.5,'elliptic',fontsize=9,ha='center',rotation=90)
a.text(7,2.6,'elliptic',fontsize=9,ha='center')
a.text(0.74,2.75,r'$r_c$',color=ORANGE,fontsize=9.5)
a.text(1.25,1.0,r'$\Delta=0$',color=BLUE,fontsize=8.5)
a.set_xscale('log'); a.set_xlim(0.3,20); a.set_ylim(0,5)
a.set_xticks([0.3,0.5,1,2,5,10,20]); a.set_xticklabels(['0.3','0.5','1','2','5','10','20'])
a.set_xlabel(r'$k=2\Omega^2/m^2$'); a.set_ylabel(r'$m r$'); a.tick_params(direction='in',length=3)
fig.tight_layout(); fig.savefig('./fig2_phase.pdf'); fig.savefig('./fig2_phase.png',dpi=160)
# ---- Fig 3: FW precession on CTCs
fig,a=plt.subplots(figsize=(4.2,2.9))
xs=np.linspace(1.0005,3,2000); th=xs**3/np.sqrt(xs**2-1)
a.plot(xs,th,color=BLUE,lw=1.6,label='Som–Raychaudhuri, $x=\\Omega r/c_s$')
# Godel k=1, variable C=cosh(mr); map to y = theta; x-axis: r/r_c
Cs=np.linspace(3.0005,40,3000); thg=np.sqrt((Cs-1)**3/(2*(Cs-3)))
rr=np.arccosh(Cs)/np.arccosh(3)
xsr=xs  # r/r_c for SR = x
a.plot(rr,thg,color=ORANGE,lw=1.6,ls='--',label='Gödel ($k=1$)')
for n in range(3,12): a.axhline(n,color=GRID,lw=0.5,zorder=0)
a.set_xlim(1,2.6); a.set_ylim(0,12); a.set_xlabel(r'$r/r_c$'); a.set_ylabel(r'$\theta_{\rm FW}$')
a.legend(frameon=False,fontsize=8.5,loc='upper left'); a.tick_params(direction='in',length=3)
fig.tight_layout(); fig.savefig('./fig3_fw.pdf'); fig.savefig('./fig3_fw.png',dpi=160)
print('min theta SR', th.min(), 'at', xs[th.argmin()], ' Godel min', thg.min())


==> anc/verify_all.py <==
"""
Supplemental Material -- verification script for
"Holonomy classification, gyroscope precession, and Landau levels in Godel-type
spacetimes and their superfluid analog" (C. Furtado, G. Q. Garcia, A. M. de M. Carvalho).
Usage:  pip install sympy numpy scipy ;  python3 verify_all.py
Every check prints [OK] or [FAILED]. Running time: about two minutes.
"""
import sympy as sp, numpy as np, scipy.linalg as sl

def ok(nome, cond): print(f"[{'OK' if cond else 'FAILED'}] {nome}")

t,r,ph,z = sp.symbols('t r phi z', real=True)
W,m = sp.symbols('Omega m', positive=True)
C,k = sp.symbols('C k', positive=True)
X=[t,r,ph,z]; eta=sp.diag(1,-1,-1,-1)

# ---------- 1. Metric, tetrad, spin connection (Sec. II) ----------
H=4*W/m**2*sp.sinh(m*r/2)**2; D=sp.sinh(m*r)/m
ok("H' = 2 Omega D", sp.simplify(sp.diff(H,r)-2*W*D)==0)
E=sp.Matrix([[1,0,H,0],[0,1,0,0],[0,0,D,0],[0,0,0,1]])     # e^a_mu
g=sp.simplify(E.T*eta*E); gi=sp.simplify(g.inv()); Einv=sp.simplify(E.inv())
Gam=[[[sp.simplify(sum(gi[l,s]*(sp.diff(g[s,a],X[b])+sp.diff(g[s,b],X[a])-sp.diff(g[a,b],X[s])) for s in range(4))/2)
       for b in range(4)] for a in range(4)] for l in range(4)]
def om(a,b,mu):  # omega^a_{b mu}
    return sp.simplify(sum(E[a,l]*(sp.diff(Einv[l,b],X[mu])+sum(Gam[l][mu][s]*Einv[s,b] for s in range(4))) for l in range(4)))
O={mu:sp.Matrix(4,4,lambda a,b: om(a,b,mu)) for mu in range(4)}
A=W*D; B=W*H-sp.diff(D,r)
ok("Gamma_phi = [[0,A,0],[A,0,B],[0,-B,0]]", sp.simplify(O[2][:3,:3]-sp.Matrix([[0,A,0],[A,0,B],[0,-B,0]]))==sp.zeros(3))
def zero_num(Mx):
    return all(abs(complex(e.subs({W:0.7,m:1.3,r:rr})))<1e-10 for e in Mx for rr in (0.4,1.7))
ok("Gamma_t   rotation Omega in the (1,2) plane", zero_num(O[0][:3,:3]-sp.Matrix([[0,0,0],[0,0,W],[0,-W,0]])))
ok("Gamma_r   boost -Omega in the (0,2) plane", zero_num(O[1][:3,:3]-sp.Matrix([[0,0,-W],[0,0,0],[-W,0,0]])))

# ---------- 2. Gamma^3 = -Delta Gamma ----------
a_,b_=sp.symbols('A B'); M=sp.Matrix([[0,a_,0],[a_,0,b_],[0,-b_,0]])
ok("M^3 = -(B^2-A^2) M", sp.simplify(M**3+(b_**2-a_**2)*M)==sp.zeros(3))
ok("axis n=(B,0,-A) spans the kernel", sp.simplify(M*sp.Matrix([b_,0,-a_]))==sp.zeros(3,1))

# ---------- 3. Delta(C,k) and Propositions 1-2 (Sec. IV) ----------
Dk=((k-1)*C-k)**2-k/2*(C**2-1)
num=lambda e: e.subs(W,sp.sqrt(k/2)*m)
for kv,rv in [(0.7,1.3),(3.0,0.4),(1.0,2.0)]:
    val=float(num(B**2-A**2).subs({k:kv,m:1,r:rv})); exp_=float(Dk.subs({k:kv,C:np.cosh(rv)}))
    ok(f"Delta(C,k) agrees with B^2-A^2 (k={kv}, mr={rv})", abs(val-exp_)<1e-10)
Cc=(2*k+1)/(2*k-1)
ok("Delta(C_c) = -C_c  (Proposition 2)", sp.simplify(Dk.subs(C,Cc)+Cc)==0)
ok("discriminant/4 = k(5k-2)/4", sp.simplify(sp.expand(k**2*(k-1)**2-((k-1)**2-k/2)*(k**2+k/2))-k*(5*k-2)/4)==0)
x=sp.symbols('x',positive=True)
ok("SR: Delta=(x^2-x-1)(x^2+x-1)", sp.expand((x**2-1)**2-x**2-(x**2-x-1)*(x**2+x-1))==0)
ok("Godel k=1: Delta=(3-C^2)/2", sp.simplify(Dk.subs(k,1)-(3-C**2)/2)==0)
ok("k=1/2: Delta=(1+C)/2", sp.simplify(Dk.subs(k,sp.Rational(1,2))-(1+C)/2)==0)
# numerical scan of the three classes
def nraizes(kv):
    Cs=np.linspace(1,2000,400000); d=((kv-1)*Cs-kv)**2-kv/2*(Cs**2-1)
    return int(np.sum(np.sign(d[1:])!=np.sign(d[:-1])))
ok("classes: k<=1/2 ->0 roots; 1/2<k<=2 ->1; k>2 ->2",
   [nraizes(v) for v in [0.3,0.45,0.5,0.8,1.5,2.0,2.5,5,50]]==[0,0,0,1,1,1,2,2,2])
ok("CTC: g_phiphi=0 at C_c", abs(float(((H**2-D**2)).subs(W,sp.sqrt(k/2)*m).subs({k:1.3,m:1}).subs(r,np.arccosh(3.6/1.6))))<1e-9)

# ---------- 4. Closed-form holonomy, Wilson loops, spinors (numerical) ----------
I2=np.eye(2);sx=np.array([[0,1],[1,0]]);sy=np.array([[0,-1j],[1j,0]]);sz=np.diag([1,-1])
gam=[np.kron(sz,I2),np.kron(1j*sy,sx),np.kron(1j*sy,sy),np.kron(1j*sy,sz)]
et=np.diag([1,-1,-1,-1]); good=True
for xv in [0.3,0.9,1.2,np.sqrt(3),2.5]:
    Av,Bv=xv,xv**2-1; Dv=Bv**2-Av**2
    w=np.zeros((4,4)); w[0,1]=w[1,0]=Av; w[1,2]=Bv; w[2,1]=-Bv
    U=sl.expm(-2*np.pi*w)
    s=np.sqrt(complex(Dv))
    Upred=np.eye(4)-(np.sin(2*np.pi*s)/s).real*w+((1-np.cos(2*np.pi*s))/s**2).real*(w@w)
    S=sum((et@w)[a,b]*(gam[a]@gam[b]-gam[b]@gam[a]) for a in range(4) for b in range(4))/8
    Us=sl.expm(-2*np.pi*S)
    good &= np.allclose(U,Upred) and np.isclose(np.trace(U),(2+2*np.cos(2*np.pi*s)).real) \
            and np.allclose(S@S,-Dv/4*np.eye(4)) and np.isclose(np.trace(Us),(4*np.cos(np.pi*s)).real)
ok("closed-form U, W_1=2+2cos, (Gamma^1/2)^2=-Delta/4, W_1/2=4cos  (SR, several x)", good)

# ---------- 5. Fermi-Walker transport (Sec. VI) ----------
H3=sp.diag(1,-1,-1); G=sp.Matrix([[0,A,0],[A,0,B],[0,-B,0]]); T=sp.Matrix([H,0,D]); N2=(T.T*H3*T)[0]
aT=G*T; GFW=-G-(T*aT.T-aT*T.T)*H3/N2
th2=-sp.Rational(1,2)*(GFW**2).trace()
th2k=k*(2*k-1)*(C-1)**3/(2*(C-Cc))
good=True
for kv,rv in [(1.0,2.0),(3.0,1.5),(0.8,4.0),(1.0,0.5)]:
    v1=float(num(th2).subs({k:kv,m:1,r:rv})); v2=float(th2k.subs({k:kv,C:np.cosh(rv)}))
    good&=abs(v1-v2)<1e-8*max(1,abs(v1))
ok("theta^2 = k(2k-1)(C-1)^3 / (2(C-C_c))", good)
ok("G_FW T = 0", all(abs(complex(e.subs({W:1,m:1,r:2.0})))<1e-10 for e in (GFW*T)))
ok("SR: theta_min=3sqrt3/2 at x=sqrt(3/2)", sp.simplify((x**3/sp.sqrt(x**2-1)).subs(x,sp.sqrt(sp.Rational(3,2)))-3*sp.sqrt(3)/2)==0)

# ---------- 6. Klein-Gordon equation in SR (Sec. VIII) ----------
Wq,Eq,kz,mu=sp.symbols('Omega E k mu',positive=True); l=sp.symbols('l',integer=True)
gS=sp.Matrix([[1,0,Wq*r**2,0],[0,-1,0,0],[Wq*r**2,0,Wq**2*r**4-r**2,0],[0,0,0,-1]])
giS=sp.simplify(gS.inv()); sg=r
f=sp.Function('f'); Psi=f(r)*sp.exp(-sp.I*Eq*t+sp.I*l*ph+sp.I*kz*z)
box=sum(sp.diff(sg*giS[a,b]*sp.diff(Psi,X[b]),X[a]) for a in range(4) for b in range(4))/sg
rad=sp.expand(sp.simplify((box+mu**2*Psi)/Psi))
target=-(f(r).diff(r,2)+f(r).diff(r)/r-l**2/r**2*f(r)-Eq**2*Wq**2*r**2*f(r)+(Eq**2-2*Eq*Wq*l-kz**2-mu**2)*f(r))/f(r)
ok("radial equation", sp.simplify(rad-sp.expand(target))==0)
# spectrum: check that f=rho^{|l|/2} e^{-rho/2} M(-n,|l|+1,rho) is a solution
for nr,lv in [(0,0),(1,-2),(0,3)]:
    N=2*nr+abs(lv)+lv+1; Ev=sp.sqrt(2)  # arbitrary value; Omega fixed by the condition
    # for given E, Omega solves E^2-2E Om N-(k^2+mu^2)=0 with k=mu=0 -> Om=E/(2N)
    Om=Ev/(2*N); rho=Ev*Om*r**2
    fr=rho**sp.Rational(abs(lv),2)*sp.exp(-rho/2)*sp.hyper([-nr],[abs(lv)+1],rho)
    res=sp.simplify(sp.diff(fr,r,2)+sp.diff(fr,r)/r-lv**2/r**2*fr-Ev**2*Om**2*r**2*fr+(Ev**2-2*Ev*Om*lv)*fr)
    ok(f"eigenfunction/spectrum (n_r={nr}, l={lv})", abs(complex(res.subs(r,0.7)))<1e-10)
ok("P_0=e^-2, P_-1=3e^-2, P_-2=5e^-2", np.allclose([float(sp.uppergamma(n+1,2)/sp.gamma(n+1)) for n in range(3)],[np.exp(-2),3*np.exp(-2),5*np.exp(-2)]))
print("part 1 done.")

# ---------- 7. Killing form of Delta (Sec. IV C) ----------
lamK=H**2-D**2
ok("Delta = 1 - 2 Omega (u.xi) + (Omega^2-m^2)(xi.xi)", sp.simplify((B**2-A**2-(1-2*W*H+(W**2-m**2)*lamK)).rewrite(sp.exp))==0)
xi=[0,0,1,0]
nab=sp.Matrix(4,4,lambda a,b: sp.diff(xi[a],X[b])+sum(Gam[a][b][c]*xi[c] for c in range(4)))
Kt=E*nab*Einv
Gp4=sp.Matrix([[0,A,0,0],[A,0,B,0],[0,-B,0,0],[0,0,0,0]])
ok("Gamma_phi = Killing bivector nabla_b xi^a", max(abs(float(e.subs({W:0.7,m:1.1,r:1.3}))) for e in (Kt-Gp4))<1e-10)
# ---------- 8. Analog model: numbers (Sec. VII) ----------
kap=6.62607015e-34/(86.909*1.66053907e-27); cs=1e-3
ok("Rb87: 2 pi cs^2/kappa ~ 1.4e3 s^-1", abs(2*np.pi*cs**2/kap-1.37e3)<50)
ok("Omega=30..100: N_c ~ 46..14", abs(2*np.pi*cs**2/(kap*30)-45.6)<2 and abs(2*np.pi*cs**2/(kap*100)-13.7)<1)
print("all done.")

# ---------- 9. Fermi-Walker invariant, Eq. (30) ----------
th0=(A*D+B*H)**2/(H**2-D**2)
good=True
for kv,rv in [(1.0,2.0),(3.0,1.5),(0.8,4.0)]:
    v1=float(num(th0).subs({k:kv,m:1,r:rv})); v2=float(th2k.subs({k:kv,C:np.cosh(rv)}))
    good&=abs(v1-v2)<1e-8*max(1,abs(v1))
ok("theta^2 = (AD+BH)^2/(H^2-D^2) agrees with Eq. (31)", good)

# ---------- 10. Radial L^2 localization, Eqs. (41)-(46) (Sec. VIII A) ----------
import mpmath as mp
xs=sp.symbols('xs',positive=True)
good=True
for nn in range(0,4):
    for aa in range(0,5):
        w=sp.factorial(nn)/sp.gamma(nn+aa+1)*xs**aa*sp.exp(-xs)*sp.assoc_laguerre(nn,aa,xs)**2
        I0=sp.integrate(w,(xs,0,sp.oo)); I1=sp.integrate(xs*w,(xs,0,sp.oo)); I2=sp.integrate(xs**2*w,(xs,0,sp.oo))
        good&=sp.simplify(I0-1)==0 and sp.simplify(I1-(2*nn+aa+1))==0 and sp.simplify(I2-I1**2-((nn+1)*(nn+aa+1)+nn*(nn+aa)))==0
ok("Eq. (41) normalization, mean 2n+a+1, and variance Eq. (43)", good)
mp.mp.dps=30
def locsum(n,a,xc):
    s=mp.mpf(0)
    for i in range(n+1):
        for j in range(n+1):
            s+=(-1)**(i+j)/(mp.factorial(i)*mp.factorial(j))*mp.binomial(n+a,n-i)*mp.binomial(n+a,n-j)*mp.gammainc(a+i+j+1,xc,mp.inf)
    return mp.factorial(n)/mp.gamma(n+a+1)*s
def direct(n,a,xc):
    f=lambda t: mp.factorial(n)/mp.gamma(n+a+1)*t**a*mp.e**(-t)*mp.laguerre(n,a,t)**2
    return mp.quad(f,[xc,xc+10,xc+30,xc+60,xc+120,xc+250,mp.inf])
ok("Eq. (42) finite sum equals the direct integral", all(abs(locsum(n,a,xc)-direct(n,a,xc))<1e-15 for n,a,xc in [(0,0,2),(1,3,6),(3,5,14),(5,20,22),(8,40,34)]))
good=True
for n,a in [(0,20),(1,20),(2,20),(3,20)]:
    xc=4*n+2; mu=2*n+a+1; var=(n+1)*(n+a+1)+n*(n+a)
    if xc<mu: good&= (1-locsum(n,a,xc)) <= min(1,var/(mu-xc)**2)+1e-15
ok("Eq. (44) Chebyshev bound holds (a=20)", good)
xc=2
r60=mp.gammainc(61,0,xc,regularized=True)/(mp.e**(-xc)*xc**61/mp.gamma(62))
ok("Eq. (46): exact/leading ratio -> 1 (1.033 at a=60)", abs(r60-1.0333)<1e-3)
print("all done (part 3).")

